A fast and stable approximate maximum-likelihood method for template fits

Barlow and Beeston presented an exact likelihood for the problem of fitting a composite model consisting of binned templates obtained from Monte-Carlo simulation which are fitted to equally binned data. Solving the exact likelihood is technically challenging, and therefore Conway proposed an approximate likelihood to address these challenges. In this paper, a new approximate likelihood is derived from the exact Barlow-Beeston one. The new approximate likelihood and Conway's likelihood are generalized to problems of fitting weighted data with weighted templates. The performance of estimates obtained with all three likelihoods is studied on two toy examples: a simple one and a challenging one. The performance of the approximate likelihoods is comparable to the exact Barlow-Beeston likelihood, while the performance in fits with weighted templates is better. The approximate likelihoods evaluate faster than the Barlow-Beeston one when the number of bins is large.

==> fig/make_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "from iminuit import Minuit\n",
    "from iminuit.cost import poisson_chi2, BarlowBeestonLite\n",
    "import numpy as np\n",
    "from numba_stats import truncnorm, truncexpon\n",
    "import matplotlib.pyplot as plt\n",
    "from IPython.display import display\n",
    "from collections import defaultdict\n",
    "from joblib import Parallel, delayed\n",
    "import ctypes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.028046455869868 2.8985417370808895\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rng = np.random.default_rng(1)\n",
    "w = rng.uniform(0, 10, size=1000)\n",
    "print(np.mean(w), np.std(w))\n",
    "plt.hist(w, bins=50)\n",
    "plt.xlabel(\"weight\")\n",
    "plt.savefig(\"weight_distribution.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def generate(rng, case, nmc, truth, bins):\n",
    "    xe = np.linspace(0, 2, bins + 1)\n",
    "    if case.startswith(\"A\"):\n",
    "        b = np.diff(truncexpon.cdf(xe, 0, 2, 0, 2))\n",
    "        s = np.diff(truncnorm.cdf(xe, 0, 2, 1, 0.1))\n",
    "    else:\n",
    "        b = np.diff(truncnorm.cdf(xe, 0, 2, 0.9, 0.3))\n",
    "        s = np.diff(truncnorm.cdf(xe, 0, 2, 1.1, 0.2))\n",
    "    n  = b * truth[0] + s * truth[1]\n",
    "    t = np.array([b * nmc, s * nmc])\n",
    "    if rng is not None:\n",
    "        n = rng.poisson(n)\n",
    "        t = rng.poisson(t)\n",
    "\n",
    "    if \"weight\" in case:\n",
    "        tt = np.zeros(t.shape + (2,))\n",
    "        for ti, tti in zip(t, tt):\n",
    "            for i, tni in enumerate(ti):\n",
    "                if tni == 0:\n",
    "                    tti[i, :] = 1\n",
    "                else:\n",
    "                    w = rng.uniform(0, 10, size=tni)\n",
    "                    tti[i, 0] = np.sum(w)\n",
    "                    tti[i, 1] = np.sum(w * w)\n",
    "        t = tt\n",
    "\n",
    "    return xe, n, t\n",
    "\n",
    "truth = 750, 250\n",
    "\n",
    "for case in (\"A\", \"B\"):\n",
    "    xe, n, t = generate(None, case, 100, truth, 15)\n",
    "\n",
    "    fig, ax = plt.subplots(1, 2, figsize=(10, 4), sharex=True)\n",
    "    b = t[0] / np.sum(t[0]) * truth[0]\n",
    "    ax[0].stairs(b, xe, fill=True, color=\"C1\")\n",
    "    ax[0].stairs(b + t[1] / np.sum(t[1]) * truth[1], xe, baseline=b, fill=True, color=\"C0\")\n",
    "    for i, ti in enumerate(t):\n",
    "        ax[1].stairs(ti, xe, label=(\"background\", \"signal\")[i], color=f\"C{1-i}\")\n",
    "    ax[1].legend(frameon=False)\n",
    "    fig.suptitle(f\"Toy {case}\")\n",
    "    plt.savefig(f\"example_{case}.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/tl/pv6mt7z17tz0stm1fjfg01cc0000gn/T/ipykernel_49422/1155050156.py:6: RuntimeWarning: invalid value encountered in true_divide\n",
      "  print(np.nanmedian(np.var(ts, axis=0) / np.mean(ts, axis=0)))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.9993346622622263\n",
      "6.239756249406199\n"
     ]
    }
   ],
   "source": [
    "rng = np.random.default_rng(1)\n",
    "ts = []\n",
    "for itoy in range(2000):\n",
    "    xe, n, t = generate(rng, \"A\", 100, truth, 15)\n",
    "    ts.append(t)\n",
    "print(np.nanmedian(np.var(ts, axis=0) / np.mean(ts, axis=0)))\n",
    "\n",
    "rng = np.random.default_rng(1)\n",
    "ts = []\n",
    "for itoy in range(2000):\n",
    "    xe, n, t = generate(rng, \"A weight\", 100, truth, 15)\n",
    "    ts.append(t[..., 0])\n",
    "print(np.nanmedian(np.var(ts, axis=0) / np.mean(ts, axis=0)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "class BB:\n",
    "    def __getstate__(self):\n",
    "        return self.data\n",
    "\n",
    "    def __setstate__(self, data):\n",
    "        import ROOT\n",
    "        n, t = data\n",
    "        self.data = data\n",
    "        self.nsum = np.sum(n)\n",
    "        h_d = ROOT.TH1D(\"d\", \"\", len(n), 0, 1)\n",
    "        h_d.SetDirectory(0)\n",
    "        for i, ni in enumerate(n):\n",
    "            h_d.SetBinContent(i+1, ni)\n",
    "\n",
    "        if np.ndim(t) == 3:\n",
    "            t = t[:, :, 0]\n",
    "\n",
    "        h_m = ROOT.TObjArray()\n",
    "        for i, ti in enumerate(t):\n",
    "            h = ROOT.TH1D(f\"mc{i}\", \"\", len(n), 0, 1)\n",
    "            h.SetDirectory(0)\n",
    "            for j, tij in enumerate(ti):\n",
    "                h.SetBinContent(j+1, tij)\n",
    "            h_m.Add(h)\n",
    "\n",
    "        self.ff = ROOT.TFractionFitter(h_d, h_m)\n",
    "\n",
    "        if np.ndim(t) == 3:\n",
    "            for i, ti in enumerate(t):\n",
    "                h_w = ROOT.TH1D(\"w\", \"\", len(n), 0, 1)\n",
    "                h_w.SetDirectory(0)\n",
    "                for j, tij in enumerate(ti):\n",
    "                    h_w.SetBinContent(j+1, 5.0)\n",
    "                self.ff.SetWeight(i, h_w)\n",
    "\n",
    "    def __init__(self, n, t):\n",
    "        self.__setstate__((n, t))\n",
    "\n",
    "    def __call__(self, *args):\n",
    "        args = np.array(args, dtype=np.float64)\n",
    "        args /= self.nsum\n",
    "        c_double_p = ctypes.POINTER(ctypes.c_double)\n",
    "        args_p = args.ctypes.data_as(c_double_p)\n",
    "        return self.ff.EvaluateFCN(args_p)\n",
    "\n",
    "    errordef = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100 A\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Welcome to JupyROOT 6.26/04\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:   12.6s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100 A (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:   10.6s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100 B\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "    <tr>\n",
       "        <th colspan=\"5\" style=\"text-align:center\" title=\"Minimizer\"> Migrad </th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <td colspan=\"2\" style=\"text-align:left\" title=\"Minimum value of function\"> FCN = -4001 </td>\n",
       "        <td colspan=\"3\" style=\"text-align:center\" title=\"Total number of function and (optional) gradient evaluations\"> Nfcn = 240 </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <td colspan=\"2\" style=\"text-align:left\" title=\"Estimated distance to minimum and goal\"> EDM = 2.96e-05 (Goal: 0.0001) </td>\n",
       "        <td colspan=\"3\" style=\"text-align:center\" title=\"Total run time of algorithms\">  </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <td colspan=\"2\" style=\"text-align:center;background-color:#92CCA6;color:black\"> Valid Minimum </td>\n",
       "        <td colspan=\"3\" style=\"text-align:center;background-color:#FFF79A;color:black\"> SOME Parameters at limit </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <td colspan=\"2\" style=\"text-align:center;background-color:#92CCA6;color:black\"> Below EDM threshold (goal x 10) </td>\n",
       "        <td colspan=\"3\" style=\"text-align:center;background-color:#92CCA6;color:black\"> Below call limit </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <td style=\"text-align:center;background-color:#92CCA6;color:black\"> Covariance </td>\n",
       "        <td style=\"text-align:center;background-color:#92CCA6;color:black\"> Hesse ok </td>\n",
       "        <td style=\"text-align:center;background-color:#FFF79A;color:black\" title=\"Is covariance matrix accurate?\"> APPROXIMATE </td>\n",
       "        <td style=\"text-align:center;background-color:#c15ef7;color:black\" title=\"Is covariance matrix positive definite?\"> NOT pos. def. </td>\n",
       "        <td style=\"text-align:center;background-color:#c15ef7;color:black\" title=\"Was positive definiteness enforced by Minuit?\"> FORCED </td>\n",
       "    </tr>\n",
       "</table><table>\n",
       "    <tr>\n",
       "        <td></td>\n",
       "        <th title=\"Variable name\"> Name </th>\n",
       "        <th title=\"Value of parameter\"> Value </th>\n",
       "        <th title=\"Hesse error\"> Hesse Error </th>\n",
       "        <th title=\"Minos lower error\"> Minos Error- </th>\n",
       "        <th title=\"Minos upper error\"> Minos Error+ </th>\n",
       "        <th title=\"Lower limit of the parameter\"> Limit- </th>\n",
       "        <th title=\"Upper limit of the parameter\"> Limit+ </th>\n",
       "        <th title=\"Is the parameter fixed in the fit\"> Fixed </th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <th> 0 </th>\n",
       "        <td> x0 </td>\n",
       "        <td> 1e3 </td>\n",
       "        <td> 1e3 </td>\n",
       "        <td>  </td>\n",
       "        <td>  </td>\n",
       "        <td> 0 </td>\n",
       "        <td>  </td>\n",
       "        <td>  </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <th> 1 </th>\n",
       "        <td> x1 </td>\n",
       "        <td> 0e3 </td>\n",
       "        <td> 4e3 </td>\n",
       "        <td>  </td>\n",
       "        <td>  </td>\n",
       "        <td> 0 </td>\n",
       "        <td>  </td>\n",
       "        <td>  </td>\n",
       "    </tr>\n",
       "</table><table>\n",
       "    <tr>\n",
       "        <td></td>\n",
       "        <th> x0 </th>\n",
       "        <th> x1 </th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <th> x0 </th>\n",
       "        <td> 2.25e+06 </td>\n",
       "        <td style=\"background-color:rgb(120,120,250);color:black\"> -1.28e+06 <strong>(-0.998)</strong> </td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "        <th> x1 </th>\n",
       "        <td style=\"background-color:rgb(120,120,250);color:black\"> -1.28e+06 <strong>(-0.998)</strong> </td>\n",
       "        <td> 7.33e+05 </td>\n",
       "    </tr>\n",
       "</table>"
      ],
      "text/plain": [
       "┌─────────────────────────────────────────────────────────────────────────┐\n",
       "│                                Migrad                                   │\n",
       "├──────────────────────────────────┬──────────────────────────────────────┤\n",
       "│ FCN = -4001                      │              Nfcn = 240              │\n",
       "│ EDM = 2.96e-05 (Goal: 0.0001)    │                                      │\n",
       "├──────────────────────────────────┼──────────────────────────────────────┤\n",
       "│          Valid Minimum           │       SOME Parameters at limit       │\n",
       "├──────────────────────────────────┼──────────────────────────────────────┤\n",
       "│ Below EDM threshold (goal x 10)  │           Below call limit           │\n",
       "├───────────────┬──────────────────┼───────────┬─────────────┬────────────┤\n",
       "│  Covariance   │     Hesse ok     │APPROXIMATE│NOT pos. def.│   FORCED   │\n",
       "└───────────────┴──────────────────┴───────────┴─────────────┴────────────┘\n",
       "┌───┬──────┬───────────┬───────────┬────────────┬────────────┬─────────┬─────────┬───────┐\n",
       "│   │ Name │   Value   │ Hesse Err │ Minos Err- │ Minos Err+ │ Limit-  │ Limit+  │ Fixed │\n",
       "├───┼──────┼───────────┼───────────┼────────────┼────────────┼─────────┼─────────┼───────┤\n",
       "│ 0 │ x0   │    1e3    │    1e3    │            │            │    0    │         │       │\n",
       "│ 1 │ x1   │    0e3    │    4e3    │            │            │    0    │         │       │\n",
       "└───┴──────┴───────────┴───────────┴────────────┴────────────┴─────────┴─────────┴───────┘\n",
       "┌────┬─────────────────────┐\n",
       "│    │        x0        x1 │\n",
       "├────┼─────────────────────┤\n",
       "│ x0 │  2.25e+06 -1.28e+06 │\n",
       "│ x1 │ -1.28e+06  7.33e+05 │\n",
       "└────┴─────────────────────┘"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.4s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100 B (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:   12.0s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 A\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    8.3s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 A (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.6s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 B\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.3s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 B (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.7s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000 A\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    8.9s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000 A (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:   10.8s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000 B\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.3s finished\n",
      "[Parallel(n_jobs=1)]: Using backend SequentialBackend with 1 concurrent workers.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000 B (weighted)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[Parallel(n_jobs=1)]: Done 2000 out of 2000 | elapsed:    9.6s finished\n"
     ]
    }
   ],
   "source": [
    "@delayed\n",
    "def compute(seed, case, truth, nmc):\n",
    "    rng = np.random.default_rng(seed)\n",
    "    xe, n, t = generate(rng, case, nmc, truth, 15)\n",
    "    ma = False\n",
    "    for ti in t:\n",
    "        if np.ndim(ti) == 2:\n",
    "            ti = ti[:, 0]\n",
    "        ma |= ti > 0\n",
    "    m_bb = Minuit(BB(n[ma], t[:, ma]), *truth)\n",
    "    m_bbl = Minuit(BarlowBeestonLite(n, xe, t, method=\"jsc\"), *truth)\n",
    "    m_bbl2 = Minuit(BarlowBeestonLite(n, xe, t, method=\"hpd\"), *truth)\n",
    "    result = []\n",
    "    for m in (m_bb, m_bbl, m_bbl2):\n",
    "        m.limits = (0, None)\n",
    "        # try hard to converge and get correct error estimates\n",
    "        for iter in range(10):\n",
    "            m.strategy = 0\n",
    "            m.migrad(ncall=1000000, iterate=1)\n",
    "            m.hesse()\n",
    "            if m.valid and m.accurate:\n",
    "                break\n",
    "        if not m.valid or not m.accurate: # should never happen\n",
    "            print(m)\n",
    "        result.append((m.values[0], m.values[1],\n",
    "                       m.covariance[0, 0], m.covariance[1, 1]))\n",
    "    return result\n",
    "\n",
    "results = {}\n",
    "for nmc in (100, 1000, 10000):\n",
    "    results[nmc] = {}\n",
    "    for case_base in \"AB\":\n",
    "        for suffix in (\"\", \" (weighted)\"):\n",
    "            case = case_base + suffix\n",
    "            print(nmc, case)\n",
    "            r = Parallel(1, verbose=1)(compute(s, case, truth, nmc) for s in range(2000))\n",
    "            results[nmc][case] = np.array(r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xrange = 6\n",
    "\n",
    "for nmc in results:\n",
    "    for case_base in \"AB\":\n",
    "        fig, ax = plt.subplots(1, 2, sharex=True, sharey=True, figsize=(10, 4))\n",
    "        wmax = 0\n",
    "        iax = 0\n",
    "        for suffix in (\"\", \" (weighted)\"):\n",
    "            case = case_base + suffix\n",
    "            r = results[nmc][case]\n",
    "            plt.sca(ax[iax])\n",
    "            iax += 1\n",
    "            for i, label in enumerate((\"Barlow-Beeston\", \"Conway\", \"This work\")):\n",
    "                s = r[:, i, 1]\n",
    "                vs = r[:, i, 3]\n",
    "                z = (s - truth[1]) / vs ** 0.5\n",
    "                sane = np.abs(z) < xrange\n",
    "                nout = np.sum(~sane)\n",
    "                z = z[sane]\n",
    "                w, xe = np.histogram(z, bins=20, range=(-xrange, xrange))\n",
    "                if label == \"Barlow-Beeston\":\n",
    "                    ls = \":\"\n",
    "                    co = \"C0\"\n",
    "                    s = 0\n",
    "                elif label == \"Conway\":\n",
    "                    ls = \"--\"\n",
    "                    co = \"C1\"\n",
    "                    s = 12\n",
    "                else:\n",
    "                    ls = \"-\"\n",
    "                    co = \"k\"\n",
    "                    s = 9\n",
    "                plt.stairs(w, xe, ls=ls, color=co,\n",
    "                    label=(\n",
    "                        (f\"{label} \" + \" \" * s) +\n",
    "                        f\"<z> = {np.mean(z):5.2f} \" +\n",
    "                        f\"σ(z) = {np.std(z):.2f} \" + \n",
    "                        f\"({nout} outlier)\"),\n",
    "                )\n",
    "                wmax = max(wmax, np.max(w))\n",
    "            plt.xlabel(\"z\")\n",
    "            plt.title(f\"Toy {case}: N(data) = {np.sum(truth)} N(mc) = {nmc}\")\n",
    "            plt.ylim(0, wmax * 1.5)\n",
    "            plt.xlim(-xrange, xrange)\n",
    "            plt.legend(frameon=False, loc=\"upper center\", fontsize=\"small\")\n",
    "        plt.savefig(f\"pull_{case_base}_{nmc}.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.10.5 64-bit ('micromamba')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "649b461557b8cb3d60d7059c24cc7933aec41464df7fd86d5ae627f5e169cc14"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/timing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from iminuit import Minuit\n",
    "from iminuit.cost import poisson_chi2, BarlowBeestonLite\n",
    "import numpy as np\n",
    "from scipy.stats import norm, truncexpon\n",
    "import ctypes\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "class BB:\n",
    "    def __getstate__(self):\n",
    "        return self.data\n",
    "\n",
    "    def __setstate__(self, data):\n",
    "        import ROOT\n",
    "        n, t = data\n",
    "        self.data = data\n",
    "        self.nsum = np.sum(n)\n",
    "        h_d = ROOT.TH1D(\"d\", \"\", len(n), 0, 1)\n",
    "        for i, ni in enumerate(n):\n",
    "            h_d.SetBinContent(i+1, ni)\n",
    "        h_d.SetDirectory(0)\n",
    "            \n",
    "        h_m = ROOT.TObjArray()\n",
    "        for i, ti in enumerate(t):\n",
    "            h = ROOT.TH1D(f\"mc{i}\", \"\", len(n), 0, 1)\n",
    "            for j, tij in enumerate(ti):\n",
    "                h.SetBinContent(j+1, tij)\n",
    "            h.SetDirectory(0)\n",
    "            h_m.Add(h)\n",
    "\n",
    "        self.ff = ROOT.TFractionFitter(h_d, h_m)\n",
    "\n",
    "    def __init__(self, n, t):\n",
    "        self.__setstate__((n, t))\n",
    "\n",
    "    def __call__(self, *args):\n",
    "        args = np.array(args, dtype=np.float64)\n",
    "        args /= self.nsum\n",
    "        c_double_p = ctypes.POINTER(ctypes.c_double)\n",
    "        args_p = args.ctypes.data_as(c_double_p)\n",
    "        return self.ff.EvaluateFCN(args_p)\n",
    "\n",
    "    errordef = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Welcome to JupyROOT 6.26/04\n"
     ]
    }
   ],
   "source": [
    "def generate(rng, nmc, truth, bins):\n",
    "    xe = np.linspace(0, 2, bins + 1)\n",
    "    b = np.diff(truncexpon(1, 0, 2).cdf(xe))\n",
    "    s = np.diff(norm(1, 0.1).cdf(xe))\n",
    "    n  = b * truth[0] + s * truth[1]\n",
    "    t = np.array([b * nmc, s * nmc])\n",
    "    if rng is not None:\n",
    "        n = rng.poisson(n)\n",
    "        t = rng.poisson(t)\n",
    "    return xe, n, t\n",
    "\n",
    "rng = np.random.default_rng(1)\n",
    "\n",
    "truth_base = np.array((75, 25))\n",
    "\n",
    "k = np.geomspace(1e1, 1e5, 5).astype(int)\n",
    "data = {}\n",
    "for ki in k:\n",
    "    truth = truth_base * ki\n",
    "    xe, n, t = generate(None, 100 * ki, truth, ki)\n",
    "\n",
    "    for icost, cost in enumerate((\n",
    "        BB(n, t),\n",
    "        BarlowBeestonLite(n, xe, t, method=\"jsc\"),\n",
    "        BarlowBeestonLite(n, xe, t, method=\"hpd\")\n",
    "    )):\n",
    "        label = (\"Barlow-Beeston\", \"Conway\", \"This work\")[icost]\n",
    "        time = %timeit -n3 -r7 -q -o cost(*truth)\n",
    "        data.setdefault(label, []).append(time.best)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for label, values in data.items():\n",
    "    if label == \"Barlow-Beeston\":\n",
    "        ls = \":\"\n",
    "        co = \"C0\"\n",
    "    elif label == \"Conway\":\n",
    "        ls = \"--\"\n",
    "        co = \"C1\"\n",
    "    else:\n",
    "        ls = \"-\"\n",
    "        co = \"k\"\n",
    "    plt.plot(k, values, label=label, ls=ls, color=co)\n",
    "plt.loglog()\n",
    "plt.xlabel(\"number of bins\")\n",
    "plt.ylabel(\"time / s\")\n",
    "plt.legend()\n",
    "plt.savefig(\"timing.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.10.5 64-bit ('micromamba')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "649b461557b8cb3d60d7059c24cc7933aec41464df7fd86d5ae627f5e169cc14"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

